Simultaneous Detection of Loop-Closures and Changed Objects

Loop-closure detection (LCD) in large non-stationary environments remains an important challenge in robotic visual simultaneous localization and mapping (vSLAM). To reduce computational and perceptual complexity, it is helpful if a vSLAM system has the ability to perform image change detection (ICD). Unlike previous applications of ICD, time-critical vSLAM applications cannot assume an offline background modeling stage, or rely on maintenance-intensive background models. To address this issue, we introduce a novel maintenance-free ICD framework that requires no background modeling. Specifically, we demonstrate that LCD can be reused as the main process for ICD with minimal extra cost. Based on these concepts, we develop a novel vSLAM component that enables simultaneous LCD and ICD. ICD experiments based on challenging cross-season LCD scenarios validate the efficacy of the proposed method.

==> platex.sh <==
# pushd personal_yamaguchi/to_sugimoto_ronbun2; ./fig1.sh; popd
# ./iv19sugimoto.sh
# cp personal_yamaguchi/to_sugimoto_ronbun2/fig1.png fig1d.png
# cp personal_yamaguchi/to_sugimoto_ronbun2/fig2.png fig2d.png
pushd personal_yamaguchi/make_hyou; ./make_hyou.sh; popd


gnuplot <<EOF
set term eps
set out "20190223c.eps"
set xlabel "query-reference image pair ID (ascending order of rank value)"
set ylabel "rank value (normalized by database size) [%]"
set key top left
p \
"~/drafts/personal_yamaguchi/localization_midle.txt" u 0:(100*\$2) title "LCD performance" w l
EOF

cp ~/drafts/cite.bib .

rm arxiv.aux
platex arxiv
bibtex arxiv
platex arxiv
platex arxiv
dvipdfmx -p letter -f msembed.map -f dlbase14.map -r 600 arxiv

rm cite.bib
rm *~

evince arxiv.pdf





